EMF-Efficient MU-MIMO Networks: Harnessing Aerial RIS Technology

The rollout of the fifth-generation (5G) networks has raised some concerns about potential health effects from increased exposure to electromagnetic fields (EMF). To address these concerns, we design a novel EMF-aware architecture for uplink communications. Specifically, we propose an aerial reconfigurable intelligent surface (ARIS) assisted multi-user multiple-input multiple-output (MIMO) system, where the ARIS features a reconfigurable intelligent surface (RIS) panel mounted on an unmanned aerial vehicle (UAV), offering a flexible and adaptive solution for reducing uplink EMF exposure. We formulate and solve a new problem to minimize the EMF exposure by optimizing the system parameters, such as transmit beamforming, resource allocation, transmit power, ARIS phase shifts, and ARIS trajectory. Our numerical results demonstrate the effectiveness of EMF-aware transmission scheme over the benchmark methods, achieving EMF reductions of over 30% and 90% compared to the fixed ARIS and non-ARIS schemes, respectively.

==> Figures/UAVtraj.m <==
 function [q] = UAV_traj(Users,N_RE,N_t,N,Mr,Mt,lambda,hr,hb,R_min,w,kappa1,kappa2,k_factor,rho,alpha,beta,p,delta,Th,f,qb,q0,qf,Users_locations,D_max,var,H,G,H_d, H_tilde)

% Delta= lambda/2; %inter-antenna spacing
K=1
xb=qb(1);
yb=qb(2);
x0 = q0(1);
y0 = q0(2);
xf = qf(1);
yf = qf(2);


c=[];

x_u = Users_locations(:,1);
y_u = Users_locations(:,2);

x1 = linspace(x0,xf,N_t);
y1 = linspace(y0,yf,N_t);

x_init = x1;
y_init = y1;

x_feasi = x_init;
y_feasi = y_init;
q_feasi = [x_init;y_init];


for u=1:1:Users
    u_feasi(u,:) = sqrt((x_init-x_u(u)).^2+(y_init-y_u(u)).^2+hr.^2);
end

v_feasi = sqrt((x_init-xb).^2+(y_init-yb).^2+hb^2);


X = ones(Users,N_RE,N_t);
X_hat = zeros(Users,N_RE,N_t);
l=[];
for t =1:1:N_t
    for n=1:1:N_RE
        for u=1:1:Users
            C(u,n,t) = var* delta(u,n,t)*(2^(R_min(u,n)/w)-1)*SAR(alpha(:,n,u,t),beta(:,n,u,t));
            % (H(:,:,n,t)*diag(Th(:,t))*G(:,:,u,n,t) * f(:,n,u,t))
            l = ( (H(:,:,n,t)*diag(Th(:,t))*G(:,:,u,n,t) * f(:,n,u,t))' *  (H(:,:,n,t)*diag(Th(:,t))*G(:,:,u,n,t) * f(:,n,u,t)));
            if l~=0
                X_hat(u,n,t) =  C(u,n,t) /l ;
            end

        end
    end
end

X_hat
% AO Iterations (optimize with respect to the slck variables relaxing the distance then with respect to other varibales(...))
Iter_AO = 1;
A= rho^2*(kappa1/(kappa1+1)) * (kappa2/(kappa2+1));
AO_itr = 0;

%    while sum((X_hat-X)./X_hat,'all')/(Users*N_RE*N_t)>0.005

for i=1:Iter_AO
    AO_itr =AO_itr +1;
    % X_hat(isnan(X_hat))=0;
    % X = X_hat

    for i=1:1:10%(SCA)
        cvx_clear
        cvx_begin quiet
        cvx_expert true
        variable U(Users,N_t);
        variable V(1,N_t);
        variable q(2,N_t);
        variable eta
        %  q(2,N_t) x(U,N_RE) U(U,N_t) V(N_t)
        exp_dose = 0;

        for t=1:N_t
            for u=1:1:Users
                for n=1:1:N_RE
                    if delta(u,n,t)~=0
                    Aun = A/(p(u,n,t)+eps);
                    Approx_term = Aun*(u_feasi(u,t)^kappa1 * v_feasi(t).^kappa2) - kappa1 * A *(U(u,t)-u_feasi(u,t))/(u_feasi(u,t)^(kappa1+1) * v_feasi(t)^kappa2)- kappa2 * A *(V(t)-v_feasi(t))/(u_feasi(u,t).^kappa1 * v_feasi(t).^(kappa2+1));
                    exp_dose = exp_dose + 2*sqrt(C(u,n,t))*X_hat(u,n,t) -X_hat(u,n,t)^2 *delta(u,n,t)* Approx_term;
                    end
                end
            end
        end
        minimize real(exp_dose/(Users*N_t))

        subject to
        %             power(q(1)-qt,2)+power(q(2)-qt,2)<=D_max^2;
        q(1,N_t) == xf;
        q(1,1) == x0;
        q(2,N_t) == yf;
        q(2,1) == y0;
        % eta>=real(exp_dose/(Users*N_t));

        for t=1:1:N_t
            square(v_feasi(t)) + 2*v_feasi*(V(t)-v_feasi(t)) >= power(q(1)-xb,2) + power(q(2)-yb,2) + hb^2;
            for u=1:Users
                square(u_feasi(u,t))+ 2*u_feasi(u,t)*(U(u,t)-u_feasi(u,t)) >= power(q(1)-x_u(u),2) + power(q(2)-y_u(u),2) + hr^2;
            end
        end
        power((q(1,2:N_t)-q(1,1:N_t-1)),2)+power((q(2,2:N_t)-q(2,1:N_t-1)),2)<=D_max^2;
        
                 % cvx_status
        %             cvx_optval

        power((q(1,N_t-1)-xf),2)+power((q(1,N_t-1)-yf),2)<=D_max^2;
        %
        power((q(1)-x0),2)+power((q(2)-y0),2)<=D_max^2;
        cvx_end

        if strcmp(cvx_status,'Solved') ~=1 && strcmp(cvx_status,'Inaccurate/Solved') ~=1
            break
        end
        c=[c,exp_dose];
        q_feasi=q;
        v_feasi=V;
        u_feasi=U;
    end
    H=zeros(Mr,N,N_RE,N_t);
    G=[];
    H_d=[];

    for t=1:N_t
        for n=1:N_RE
            H(:,:,n,t) = RIS_BS_link(Mr,N,q(1,t),q(2,t),xb,yb,hr,lambda(n),zeros(Mr,N));
            G (:,:,:,n,t) = UE_RIS_link(Mt,N,Users,q(1,t),q(2,t),x_u,y_u,lambda(n));
            for u=1:Users
               l = ( (H(:,:,n,t)*diag(Th(:,t))*G(:,:,u,n,t) * f(:,n,u,t))' *  (H(:,:,n,t)*diag(Th(:,t))*G(:,:,u,n,t) * f(:,n,u,t)));

                if l~=0
                X_hat(u,n,t) =  C(u,n,t) / l;
                end
            end
        end

    end
end
q
end
